Accretion of the magnetized neutrino-cooled torus

Neutrino-cooled accretion flow around a black hole, produced by a compact binary merger, is a promising scenario for jet formation and magnetic-driven winds to explain short duration gamma ray bursts (GRBs) central engine and kilonovae based on GW170817 gravitational wave observation. Magnetorotational instability (MRI) turbulence and Blandford-Znajek (BZ) mechanism are expected to play key roles in the thermal equilibrium of the disk (balancing neutrino cooling) and in driving accretion and creating jets. Using the open-source GRMHD HARM-COOL code, we study the magnetically-driven evolution of an accretion disk with realistic equation of state in the fixed curved space-time background. We identify the effects of the neutrino cooling and the magnetic field, paying particular attention to the dynamical, thermal and composition evolution of the disk and outflows.

==> make-ptapap-doc.sh <==
#! /bin/sh

filename=$1

pdflatex ${filename} 
bibtex ${filename}
pdflatex ${filename}
pdflatex ${filename}

